Super-Razor and Searches for Sleptons and Charginos at the LHC

Direct searches for electroweak pair production of new particles at the LHC are a difficult proposition, due to the large background and low signal cross sections. We demonstrate how these searches can be improved by a combination of new razor variables and shape analysis of signal and background kinematics. We assume that the pair-produced particles decay to charged leptons and missing energy, either directly or through a W boson. In both cases the final state is a pair of opposite sign leptons plus missing transverse energy. We estimate exclusion reach in terms of sleptons and charginos as realized in minimal supersymmetry. We compare this super-razor approach in detail to analyses based on other kinematic variables, showing how the super-razor uses more of the relevant kinematic information while achieving higher selection efficiency on signals, including cases with compressed spectra.

==> fig/sectionIV/BELLS1D_exp_selectron250_150_ANA2.C <==
{
//=========Macro generated from canvas: c2/c2
//=========  (Wed Oct  2 23:24:28 2013) by ROOT version5.28/00g
   TCanvas *c2 = new TCanvas("c2", "c2",1,22,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c2->Range(-9.403154,-0.004304444,3.428567,0.02439185);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.17);
   c2->SetRightMargin(0.065);
   c2->SetBottomMargin(0.15);
   c2->SetFrameFillStyle(0);
   c2->SetFrameBorderMode(0);
   c2->SetFrameFillStyle(0);
   c2->SetFrameBorderMode(0);
   
   TH1D *hist_B = new TH1D("hist_B","hist_B",200,-7.221762,2.594505);
   hist_B->SetBinContent(63,1e-06);
   hist_B->SetBinContent(67,1e-06);
   hist_B->SetBinContent(68,2e-06);
   hist_B->SetBinContent(69,1e-06);
   hist_B->SetBinContent(70,2e-06);
   hist_B->SetBinContent(71,2e-06);
   hist_B->SetBinContent(72,5e-06);
   hist_B->SetBinContent(73,6e-06);
   hist_B->SetBinContent(74,1e-05);
   hist_B->SetBinContent(75,1.4e-05);
   hist_B->SetBinContent(76,1.7e-05);
   hist_B->SetBinContent(77,3.3e-05);
   hist_B->SetBinContent(78,2.8e-05);
   hist_B->SetBinContent(79,5.1e-05);
   hist_B->SetBinContent(80,5.7e-05);
   hist_B->SetBinContent(81,6.1e-05);
   hist_B->SetBinContent(82,9e-05);
   hist_B->SetBinContent(83,0.000111);
   hist_B->SetBinContent(84,0.000146);
   hist_B->SetBinContent(85,0.000177);
   hist_B->SetBinContent(86,0.000234);
   hist_B->SetBinContent(87,0.000281);
   hist_B->SetBinContent(88,0.000368);
   hist_B->SetBinContent(89,0.000416);
   hist_B->SetBinContent(90,0.000447);
   hist_B->SetBinContent(91,0.00053);
   hist_B->SetBinContent(92,0.000681);
   hist_B->SetBinContent(93,0.000786);
   hist_B->SetBinContent(94,0.000959);
   hist_B->SetBinContent(95,0.001087);
   hist_B->SetBinContent(96,0.001328);
   hist_B->SetBinContent(97,0.001551);
   hist_B->SetBinContent(98,0.001747);
   hist_B->SetBinContent(99,0.002063);
   hist_B->SetBinContent(100,0.002369);
   hist_B->SetBinContent(101,0.002634);
   hist_B->SetBinContent(102,0.0031);
   hist_B->SetBinContent(103,0.003517);
   hist_B->SetBinContent(104,0.003765);
   hist_B->SetBinContent(105,0.004275);
   hist_B->SetBinContent(106,0.004691);
   hist_B->SetBinContent(107,0.005331);
   hist_B->SetBinContent(108,0.005736);
   hist_B->SetBinContent(109,0.006453);
   hist_B->SetBinContent(110,0.007013);
   hist_B->SetBinContent(111,0.007693);
   hist_B->SetBinContent(112,0.008127);
   hist_B->SetBinContent(113,0.008759);
   hist_B->SetBinContent(114,0.009722);
   hist_B->SetBinContent(115,0.0105);
   hist_B->SetBinContent(116,0.011004);
   hist_B->SetBinContent(117,0.011574);
   hist_B->SetBinContent(118,0.012302);
   hist_B->SetBinContent(119,0.01305);
   hist_B->SetBinContent(120,0.013807);
   hist_B->SetBinContent(121,0.014306);
   hist_B->SetBinContent(122,0.014982);
   hist_B->SetBinContent(123,0.015814);
   hist_B->SetBinContent(124,0.016367);
   hist_B->SetBinContent(125,0.017075);
   hist_B->SetBinContent(126,0.017791);
   hist_B->SetBinContent(127,0.01817);
   hist_B->SetBinContent(128,0.018615);
   hist_B->SetBinContent(129,0.019149);
   hist_B->SetBinContent(130,0.019472);
   hist_B->SetBinContent(131,0.019547);
   hist_B->SetBinContent(132,0.019889);
   hist_B->SetBinContent(133,0.020354);
   hist_B->SetBinContent(134,0.020315);
   hist_B->SetBinContent(135,0.020485);
   hist_B->SetBinContent(136,0.020634);
   hist_B->SetBinContent(137,0.020476);
   hist_B->SetBinContent(138,0.020356);
   hist_B->SetBinContent(139,0.020255);
   hist_B->SetBinContent(140,0.020089);
   hist_B->SetBinContent(141,0.020086);
   hist_B->SetBinContent(142,0.019617);
   hist_B->SetBinContent(143,0.01916);
   hist_B->SetBinContent(144,0.019066);
   hist_B->SetBinContent(145,0.018693);
   hist_B->SetBinContent(146,0.018076);
   hist_B->SetBinContent(147,0.017767);
   hist_B->SetBinContent(148,0.01715);
   hist_B->SetBinContent(149,0.016963);
   hist_B->SetBinContent(150,0.016258);
   hist_B->SetBinContent(151,0.01565);
   hist_B->SetBinContent(152,0.015064);
   hist_B->SetBinContent(153,0.014695);
   hist_B->SetBinContent(154,0.013997);
   hist_B->SetBinContent(155,0.013291);
   hist_B->SetBinContent(156,0.012786);
   hist_B->SetBinContent(157,0.012326);
   hist_B->SetBinContent(158,0.011833);
   hist_B->SetBinContent(159,0.011122);
   hist_B->SetBinContent(160,0.0106);
   hist_B->SetBinContent(161,0.009881);
   hist_B->SetBinContent(162,0.009607);
   hist_B->SetBinContent(163,0.008901);
   hist_B->SetBinContent(164,0.008509);
   hist_B->SetBinContent(165,0.008046);
   hist_B->SetBinContent(166,0.007483);
   hist_B->SetBinContent(167,0.006934);
   hist_B->SetBinContent(168,0.006515);
   hist_B->SetBinContent(169,0.006185);
   hist_B->SetBinContent(170,0.005611);
   hist_B->SetBinContent(171,0.005339);
   hist_B->SetBinContent(172,0.005017);
   hist_B->SetBinContent(173,0.004601);
   hist_B->SetBinContent(174,0.004306);
   hist_B->SetBinContent(175,0.003974);
   hist_B->SetBinContent(176,0.003617);
   hist_B->SetBinContent(177,0.003411);
   hist_B->SetBinContent(178,0.003152);
   hist_B->SetBinContent(179,0.002888);
   hist_B->SetBinContent(180,0.002638);
   hist_B->SetBinContent(181,0.002331);
   hist_B->SetBinContent(182,0.002231);
   hist_B->SetBinContent(183,0.002093);
   hist_B->SetBinContent(184,0.00186);
   hist_B->SetBinContent(185,0.00176);
   hist_B->SetBinContent(186,0.001498);
   hist_B->SetBinContent(187,0.001458);
   hist_B->SetBinContent(188,0.001301);
   hist_B->SetBinContent(189,0.00122);
   hist_B->SetBinContent(190,0.00104);
   hist_B->SetBinContent(191,0.000952);
   hist_B->SetBinContent(192,0.000865);
   hist_B->SetBinContent(193,0.000799);
   hist_B->SetBinContent(194,0.000707);
   hist_B->SetBinContent(195,0.000637);
   hist_B->SetBinContent(196,0.000608);
   hist_B->SetBinContent(197,0.00054);
   hist_B->SetBinContent(198,0.000493);
   hist_B->SetBinContent(199,0.000447);
   hist_B->SetBinContent(200,0.000386);
   hist_B->SetBinContent(201,0.003103);
   hist_B->SetEntries(1000000);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000cc");
   hist_B->SetLineColor(ci);
   hist_B->SetLineWidth(3);
   hist_B->SetMarkerStyle(8);
   hist_B->SetMarkerSize(0);
   hist_B->GetXaxis()->SetTitle("#lambda = log(#it{L}_{s+b} / #it{L}_{b} )");
   hist_B->GetXaxis()->CenterTitle(true);
   hist_B->GetXaxis()->SetLabelFont(132);
   hist_B->GetXaxis()->SetLabelSize(0.05);
   hist_B->GetXaxis()->SetTitleSize(0.06);
   hist_B->GetXaxis()->SetTitleOffset(1.18);
   hist_B->GetXaxis()->SetTitleFont(132);
   hist_B->GetYaxis()->SetTitle("a.u.");
   hist_B->GetYaxis()->CenterTitle(true);
   hist_B->GetYaxis()->SetLabelFont(132);
   hist_B->GetYaxis()->SetLabelSize(0.05);
   hist_B->GetYaxis()->SetTitleSize(0.06);
   hist_B->GetYaxis()->SetTitleOffset(1.3);
   hist_B->GetYaxis()->SetTitleFont(132);
   hist_B->GetZaxis()->SetLabelFont(132);
   hist_B->GetZaxis()->SetLabelSize(0.05);
   hist_B->GetZaxis()->SetTitleSize(0.06);
   hist_B->GetZaxis()->SetTitleFont(132);
   hist_B->Draw("");
   
   TH1D *hist_B_SpB = new TH1D("hist_B_SpB","hist_B_SpB",200,-7.221762,2.594505);
   hist_B_SpB->SetBinContent(74,1e-06);
   hist_B_SpB->SetBinContent(75,1e-06);
   hist_B_SpB->SetBinContent(76,1e-06);
   hist_B_SpB->SetBinContent(77,1e-06);
   hist_B_SpB->SetBinContent(78,5e-06);
   hist_B_SpB->SetBinContent(79,3e-06);
   hist_B_SpB->SetBinContent(80,3e-06);
   hist_B_SpB->SetBinContent(81,6e-06);
   hist_B_SpB->SetBinContent(82,1.4e-05);
   hist_B_SpB->SetBinContent(83,9e-06);
   hist_B_SpB->SetBinContent(84,1.6e-05);
   hist_B_SpB->SetBinContent(85,1.5e-05);
   hist_B_SpB->SetBinContent(86,1.8e-05);
   hist_B_SpB->SetBinContent(87,1.9e-05);
   hist_B_SpB->SetBinContent(88,3.8e-05);
   hist_B_SpB->SetBinContent(89,2.9e-05);
   hist_B_SpB->SetBinContent(90,5e-05);
   hist_B_SpB->SetBinContent(91,7.2e-05);
   hist_B_SpB->SetBinContent(92,8.5e-05);
   hist_B_SpB->SetBinContent(93,9.8e-05);
   hist_B_SpB->SetBinContent(94,0.000135);
   hist_B_SpB->SetBinContent(95,0.000162);
   hist_B_SpB->SetBinContent(96,0.00018);
   hist_B_SpB->SetBinContent(97,0.000188);
   hist_B_SpB->SetBinContent(98,0.000282);
   hist_B_SpB->SetBinContent(99,0.000301);
   hist_B_SpB->SetBinContent(100,0.000347);
   hist_B_SpB->SetBinContent(101,0.000455);
   hist_B_SpB->SetBinContent(102,0.000549);
   hist_B_SpB->SetBinContent(103,0.000621);
   hist_B_SpB->SetBinContent(104,0.000787);
   hist_B_SpB->SetBinContent(105,0.000882);
   hist_B_SpB->SetBinContent(106,0.001013);
   hist_B_SpB->SetBinContent(107,0.001185);
   hist_B_SpB->SetBinContent(108,0.001291);
   hist_B_SpB->SetBinContent(109,0.001554);
   hist_B_SpB->SetBinContent(110,0.001697);
   hist_B_SpB->SetBinContent(111,0.001893);
   hist_B_SpB->SetBinContent(112,0.002177);
   hist_B_SpB->SetBinContent(113,0.002429);
   hist_B_SpB->SetBinContent(114,0.002757);
   hist_B_SpB->SetBinContent(115,0.003056);
   hist_B_SpB->SetBinContent(116,0.003414);
   hist_B_SpB->SetBinContent(117,0.003595);
   hist_B_SpB->SetBinContent(118,0.004122);
   hist_B_SpB->SetBinContent(119,0.004597);
   hist_B_SpB->SetBinContent(120,0.005069);
   hist_B_SpB->SetBinContent(121,0.005447);
   hist_B_SpB->SetBinContent(122,0.005865);
   hist_B_SpB->SetBinContent(123,0.006159);
   hist_B_SpB->SetBinContent(124,0.006902);
   hist_B_SpB->SetBinContent(125,0.007403);
   hist_B_SpB->SetBinContent(126,0.007962);
   hist_B_SpB->SetBinContent(127,0.008474);
   hist_B_SpB->SetBinContent(128,0.009158);
   hist_B_SpB->SetBinContent(129,0.009489);
   hist_B_SpB->SetBinContent(130,0.01045);
   hist_B_SpB->SetBinContent(131,0.010805);
   hist_B_SpB->SetBinContent(132,0.011276);
   hist_B_SpB->SetBinContent(133,0.012004);
   hist_B_SpB->SetBinContent(134,0.012594);
   hist_B_SpB->SetBinContent(135,0.01295);
   hist_B_SpB->SetBinContent(136,0.013447);
   hist_B_SpB->SetBinContent(137,0.013997);
   hist_B_SpB->SetBinContent(138,0.014449);
   hist_B_SpB->SetBinContent(139,0.015056);
   hist_B_SpB->SetBinContent(140,0.015662);
   hist_B_SpB->SetBinContent(141,0.015788);
   hist_B_SpB->SetBinContent(142,0.016205);
   hist_B_SpB->SetBinContent(143,0.016731);
   hist_B_SpB->SetBinContent(144,0.016981);
   hist_B_SpB->SetBinContent(145,0.017284);
   hist_B_SpB->SetBinContent(146,0.017616);
   hist_B_SpB->SetBinContent(147,0.017858);
   hist_B_SpB->SetBinContent(148,0.01789);
   hist_B_SpB->SetBinContent(149,0.018107);
   hist_B_SpB->SetBinContent(150,0.018323);
   hist_B_SpB->SetBinContent(151,0.018259);
   hist_B_SpB->SetBinContent(152,0.018263);
   hist_B_SpB->SetBinContent(153,0.018269);
   hist_B_SpB->SetBinContent(154,0.018149);
   hist_B_SpB->SetBinContent(155,0.018115);
   hist_B_SpB->SetBinContent(156,0.017752);
   hist_B_SpB->SetBinContent(157,0.017822);
   hist_B_SpB->SetBinContent(158,0.017822);
   hist_B_SpB->SetBinContent(159,0.017485);
   hist_B_SpB->SetBinContent(160,0.017025);
   hist_B_SpB->SetBinContent(161,0.016837);
   hist_B_SpB->SetBinContent(162,0.016441);
   hist_B_SpB->SetBinContent(163,0.016181);
   hist_B_SpB->SetBinContent(164,0.015674);
   hist_B_SpB->SetBinContent(165,0.01561);
   hist_B_SpB->SetBinContent(166,0.015227);
   hist_B_SpB->SetBinContent(167,0.014816);
   hist_B_SpB->SetBinContent(168,0.014233);
   hist_B_SpB->SetBinContent(169,0.013933);
   hist_B_SpB->SetBinContent(170,0.013392);
   hist_B_SpB->SetBinContent(171,0.013048);
   hist_B_SpB->SetBinContent(172,0.012591);
   hist_B_SpB->SetBinContent(173,0.012065);
   hist_B_SpB->SetBinContent(174,0.01154);
   hist_B_SpB->SetBinContent(175,0.011145);
   hist_B_SpB->SetBinContent(176,0.010733);
   hist_B_SpB->SetBinContent(177,0.010159);
   hist_B_SpB->SetBinContent(178,0.009821);
   hist_B_SpB->SetBinContent(179,0.009298);
   hist_B_SpB->SetBinContent(180,0.00889);
   hist_B_SpB->SetBinContent(181,0.008477);
   hist_B_SpB->SetBinContent(182,0.008132);
   hist_B_SpB->SetBinContent(183,0.007514);
   hist_B_SpB->SetBinContent(184,0.007176);
   hist_B_SpB->SetBinContent(185,0.006842);
   hist_B_SpB->SetBinContent(186,0.006383);
   hist_B_SpB->SetBinContent(187,0.006081);
   hist_B_SpB->SetBinContent(188,0.005702);
   hist_B_SpB->SetBinContent(189,0.005312);
   hist_B_SpB->SetBinContent(190,0.005194);
   hist_B_SpB->SetBinContent(191,0.004764);
   hist_B_SpB->SetBinContent(192,0.004348);
   hist_B_SpB->SetBinContent(193,0.004123);
   hist_B_SpB->SetBinContent(194,0.003937);
   hist_B_SpB->SetBinContent(195,0.003596);
   hist_B_SpB->SetBinContent(196,0.003339);
   hist_B_SpB->SetBinContent(197,0.003213);
   hist_B_SpB->SetBinContent(198,0.002951);
   hist_B_SpB->SetBinContent(199,0.002752);
   hist_B_SpB->SetBinContent(200,0.002526);
   hist_B_SpB->SetBinContent(201,0.029489);
   hist_B_SpB->SetEntries(1000000);

   ci = TColor::GetColor("#cc6600");
   hist_B_SpB->SetLineColor(ci);
   hist_B_SpB->SetLineWidth(3);
   hist_B_SpB->SetMarkerStyle(8);
   hist_B_SpB->SetMarkerSize(0);
   hist_B_SpB->GetXaxis()->SetLabelFont(132);
   hist_B_SpB->GetXaxis()->SetLabelSize(0.05);
   hist_B_SpB->GetXaxis()->SetTitleSize(0.06);
   hist_B_SpB->GetXaxis()->SetTitleFont(132);
   hist_B_SpB->GetYaxis()->SetLabelFont(132);
   hist_B_SpB->GetYaxis()->SetLabelSize(0.05);
   hist_B_SpB->GetYaxis()->SetTitleSize(0.06);
   hist_B_SpB->GetYaxis()->SetTitleFont(132);
   hist_B_SpB->GetZaxis()->SetLabelFont(132);
   hist_B_SpB->GetZaxis()->SetLabelSize(0.05);
   hist_B_SpB->GetZaxis()->SetTitleSize(0.06);
   hist_B_SpB->GetZaxis()->SetTitleFont(132);
   hist_B_SpB->Draw("SAME");
   
   TH1D *hist_B_band = new TH1D("hist_B_band","hist_B_band",200,-7.221762,2.594505);
   hist_B_band->SetBinContent(120,0.013807);
   hist_B_band->SetBinContent(121,0.014306);
   hist_B_band->SetBinContent(122,0.014982);
   hist_B_band->SetBinContent(123,0.015814);
   hist_B_band->SetBinContent(124,0.016367);
   hist_B_band->SetBinContent(125,0.017075);
   hist_B_band->SetBinContent(126,0.017791);
   hist_B_band->SetBinContent(127,0.01817);
   hist_B_band->SetBinContent(128,0.018615);
   hist_B_band->SetBinContent(129,0.019149);
   hist_B_band->SetBinContent(130,0.019472);
   hist_B_band->SetBinContent(131,0.019547);
   hist_B_band->SetBinContent(132,0.019889);
   hist_B_band->SetBinContent(133,0.020354);
   hist_B_band->SetBinContent(134,0.020315);
   hist_B_band->SetBinContent(135,0.020485);
   hist_B_band->SetBinContent(136,0.020634);
   hist_B_band->SetBinContent(137,0.020476);
   hist_B_band->SetBinContent(138,0.020356);
   hist_B_band->SetBinContent(139,0.020255);
   hist_B_band->SetBinContent(140,0.020089);
   hist_B_band->SetBinContent(141,0.020086);
   hist_B_band->SetBinContent(142,0.019617);
   hist_B_band->SetBinContent(143,0.01916);
   hist_B_band->SetBinContent(144,0.019066);
   hist_B_band->SetBinContent(145,0.018693);
   hist_B_band->SetBinContent(146,0.018076);
   hist_B_band->SetBinContent(147,0.017767);
   hist_B_band->SetBinContent(148,0.01715);
   hist_B_band->SetBinContent(149,0.016963);
   hist_B_band->SetBinContent(150,0.016258);
   hist_B_band->SetBinContent(151,0.01565);
   hist_B_band->SetBinContent(152,0.015064);
   hist_B_band->SetBinContent(153,0.014695);
   hist_B_band->SetBinContent(154,0.013997);
   hist_B_band->SetBinContent(155,0.013291);
   hist_B_band->SetBinContent(156,0.012786);
   hist_B_band->SetBinContent(157,0.012326);
   hist_B_band->SetBinContent(158,0.011833);
   hist_B_band->SetBinContent(159,0.011122);
   hist_B_band->SetEntries(691548);

   ci = TColor::GetColor("#cc33cc");
   hist_B_band->SetFillColor(ci);
   hist_B_band->SetFillStyle(3001);

   ci = TColor::GetColor("#990099");
   hist_B_band->SetLineColor(ci);
   hist_B_band->SetLineStyle(2);
   hist_B_band->SetLineWidth(3);
   hist_B_band->SetMarkerStyle(8);
   hist_B_band->SetMarkerSize(0);
   hist_B_band->GetXaxis()->SetLabelFont(132);
   hist_B_band->GetXaxis()->SetLabelSize(0.05);
   hist_B_band->GetXaxis()->SetTitleSize(0.06);
   hist_B_band->GetXaxis()->SetTitleFont(132);
   hist_B_band->GetYaxis()->SetLabelFont(132);
   hist_B_band->GetYaxis()->SetLabelSize(0.05);
   hist_B_band->GetYaxis()->SetTitleSize(0.06);
   hist_B_band->GetYaxis()->SetTitleFont(132);
   hist_B_band->GetZaxis()->SetLabelFont(132);
   hist_B_band->GetZaxis()->SetLabelSize(0.05);
   hist_B_band->GetZaxis()->SetTitleSize(0.06);
   hist_B_band->GetZaxis()->SetTitleFont(132);
   hist_B_band->Draw("SAME");
   
   TH1D *hist_B_med = new TH1D("hist_B_med","hist_B_med",200,-7.221762,2.594505);
   hist_B_med->SetBinContent(138,0.020356);
   hist_B_med->SetEntries(20356);

   ci = TColor::GetColor("#990099");
   hist_B_med->SetFillColor(ci);

   ci = TColor::GetColor("#990099");
   hist_B_med->SetLineColor(ci);
   hist_B_med->SetLineWidth(3);
   hist_B_med->SetMarkerStyle(8);
   hist_B_med->SetMarkerSize(0);
   hist_B_med->GetXaxis()->SetLabelFont(132);
   hist_B_med->GetXaxis()->SetLabelSize(0.05);
   hist_B_med->GetXaxis()->SetTitleSize(0.06);
   hist_B_med->GetXaxis()->SetTitleFont(132);
   hist_B_med->GetYaxis()->SetLabelFont(132);
   hist_B_med->GetYaxis()->SetLabelSize(0.05);
   hist_B_med->GetYaxis()->SetTitleSize(0.06);
   hist_B_med->GetYaxis()->SetTitleFont(132);
   hist_B_med->GetZaxis()->SetLabelFont(132);
   hist_B_med->GetZaxis()->SetLabelSize(0.05);
   hist_B_med->GetZaxis()->SetTitleSize(0.06);
   hist_B_med->GetZaxis()->SetTitleFont(132);
   hist_B_med->Draw("SAME");
   
   TLegend *leg = new TLegend(0.191275,0.161017,0.493289,0.358051,NULL,"brNDC");
   leg->SetTextFont(132);
   leg->SetTextSize(0.045);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_B","P(#lambda | b only)","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry=leg->AddEntry("hist_B_SpB","P(#lambda | s+b)","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   leg->Draw();
   
   leg = new TLegend(0.189597,0.370763,0.491611,0.565678,NULL,"brNDC");
   leg->SetTextFont(132);
   leg->SetTextSize(0.045);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("hist_B_med","Median expected #lambda","lpf");

   ci = TColor::GetColor("#990099");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry=leg->AddEntry("hist_B_band","68% prob C.I.","lpf");

   ci = TColor::GetColor("#cc33cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3001);

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   leg->Draw();
   TLatex *   tex = new TLatex(0.191275,0.851695,"MadGraph+PGS");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.199664,0.800847,"#tilde{#it{e}} #tilde{#it{e}} #rightarrow #it{e}#tilde{#chi}^{0} #it{e}#tilde{#chi}^{0}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.196309,0.699153,"#splitline{m_{#tilde{#it{e}}} = 250 GeV}{m_{#tilde{#chi}^{0}} = 150 GeV}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.189597,0.938559,"#sqrt{s} = 8 TeV #int #it{L dt} = 20 fb^{-1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.684564,0.949153,"M_{CT#perp} + CMS selection");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
   c2->Modified();
   c2->cd();
   c2->SetSelected(c2);
}


==> fig/sectionIV/BELLS1D_obs_selectron250_150_ANA0.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu Oct  3 12:46:08 2013) by ROOT version5.28/00g
   TCanvas *c1 = new TCanvas("c1", "c1",0,22,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-23.03375,-0.004747947,8.484249,0.02690503);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.17);
   c1->SetRightMargin(0.065);
   c1->SetBottomMargin(0.15);
   c1->SetFrameFillStyle(0);
   c1->SetFrameBorderMode(0);
   c1->SetFrameFillStyle(0);
   c1->SetFrameBorderMode(0);
   
   TH1D *hist_B = new TH1D("hist_B","hist_B",200,-17.67569,6.435579);
   hist_B->SetBinContent(61,1e-06);
   hist_B->SetBinContent(64,2e-06);
   hist_B->SetBinContent(66,1e-06);
   hist_B->SetBinContent(67,2e-06);
   hist_B->SetBinContent(68,1e-06);
   hist_B->SetBinContent(69,4e-06);
   hist_B->SetBinContent(70,1e-05);
   hist_B->SetBinContent(71,1e-06);
   hist_B->SetBinContent(72,1.3e-05);
   hist_B->SetBinContent(73,9e-06);
   hist_B->SetBinContent(74,1.9e-05);
   hist_B->SetBinContent(75,2.5e-05);
   hist_B->SetBinContent(76,2.9e-05);
   hist_B->SetBinContent(77,3.5e-05);
   hist_B->SetBinContent(78,4.3e-05);
   hist_B->SetBinContent(79,8e-05);
   hist_B->SetBinContent(80,8e-05);
   hist_B->SetBinContent(81,0.00012);
   hist_B->SetBinContent(82,0.000105);
   hist_B->SetBinContent(83,0.000161);
   hist_B->SetBinContent(84,0.000205);
   hist_B->SetBinContent(85,0.000265);
   hist_B->SetBinContent(86,0.000293);
   hist_B->SetBinContent(87,0.000382);
   hist_B->SetBinContent(88,0.000498);
   hist_B->SetBinContent(89,0.000623);
   hist_B->SetBinContent(90,0.000682);
   hist_B->SetBinContent(91,0.000809);
   hist_B->SetBinContent(92,0.00087);
   hist_B->SetBinContent(93,0.001124);
   hist_B->SetBinContent(94,0.001364);
   hist_B->SetBinContent(95,0.001505);
   hist_B->SetBinContent(96,0.001845);
   hist_B->SetBinContent(97,0.002143);
   hist_B->SetBinContent(98,0.002439);
   hist_B->SetBinContent(99,0.002848);
   hist_B->SetBinContent(100,0.003315);
   hist_B->SetBinContent(101,0.003631);
   hist_B->SetBinContent(102,0.004097);
   hist_B->SetBinContent(103,0.004613);
   hist_B->SetBinContent(104,0.005007);
   hist_B->SetBinContent(105,0.005738);
   hist_B->SetBinContent(106,0.006193);
   hist_B->SetBinContent(107,0.007011);
   hist_B->SetBinContent(108,0.007613);
   hist_B->SetBinContent(109,0.008393);
   hist_B->SetBinContent(110,0.009117);
   hist_B->SetBinContent(111,0.009992);
   hist_B->SetBinContent(112,0.01087);
   hist_B->SetBinContent(113,0.0117);
   hist_B->SetBinContent(114,0.012478);
   hist_B->SetBinContent(115,0.013269);
   hist_B->SetBinContent(116,0.013856);
   hist_B->SetBinContent(117,0.014824);
   hist_B->SetBinContent(118,0.015888);
   hist_B->SetBinContent(119,0.016395);
   hist_B->SetBinContent(120,0.017402);
   hist_B->SetBinContent(121,0.017798);
   hist_B->SetBinContent(122,0.018756);
   hist_B->SetBinContent(123,0.019271);
   hist_B->SetBinContent(124,0.020084);
   hist_B->SetBinContent(125,0.020516);
   hist_B->SetBinContent(126,0.020962);
   hist_B->SetBinContent(127,0.021618);
   hist_B->SetBinContent(128,0.021911);
   hist_B->SetBinContent(129,0.022381);
   hist_B->SetBinContent(130,0.02255);
   hist_B->SetBinContent(131,0.022402);
   hist_B->SetBinContent(132,0.022591);
   hist_B->SetBinContent(133,0.02276);
   hist_B->SetBinContent(134,0.022471);
   hist_B->SetBinContent(135,0.022437);
   hist_B->SetBinContent(136,0.022304);
   hist_B->SetBinContent(137,0.022273);
   hist_B->SetBinContent(138,0.021786);
   hist_B->SetBinContent(139,0.021204);
   hist_B->SetBinContent(140,0.020607);
   hist_B->SetBinContent(141,0.020401);
   hist_B->SetBinContent(142,0.01984);
   hist_B->SetBinContent(143,0.019012);
   hist_B->SetBinContent(144,0.018703);
   hist_B->SetBinContent(145,0.017882);
   hist_B->SetBinContent(146,0.017226);
   hist_B->SetBinContent(147,0.016427);
   hist_B->SetBinContent(148,0.015793);
   hist_B->SetBinContent(149,0.014923);
   hist_B->SetBinContent(150,0.014217);
   hist_B->SetBinContent(151,0.013431);
   hist_B->SetBinContent(152,0.01275);
   hist_B->SetBinContent(153,0.01201);
   hist_B->SetBinContent(154,0.011446);
   hist_B->SetBinContent(155,0.010753);
   hist_B->SetBinContent(156,0.009939);
   hist_B->SetBinContent(157,0.009227);
   hist_B->SetBinContent(158,0.008686);
   hist_B->SetBinContent(159,0.008303);
   hist_B->SetBinContent(160,0.007654);
   hist_B->SetBinContent(161,0.007026);
   hist_B->SetBinContent(162,0.006502);
   hist_B->SetBinContent(163,0.00588);
   hist_B->SetBinContent(164,0.005463);
   hist_B->SetBinContent(165,0.004917);
   hist_B->SetBinContent(166,0.004661);
   hist_B->SetBinContent(167,0.004216);
   hist_B->SetBinContent(168,0.003899);
   hist_B->SetBinContent(169,0.003364);
   hist_B->SetBinContent(170,0.00306);
   hist_B->SetBinContent(171,0.002887);
   hist_B->SetBinContent(172,0.002485);
   hist_B->SetBinContent(173,0.002297);
   hist_B->SetBinContent(174,0.002112);
   hist_B->SetBinContent(175,0.001836);
   hist_B->SetBinContent(176,0.001622);
   hist_B->SetBinContent(177,0.001477);
   hist_B->SetBinContent(178,0.001285);
   hist_B->SetBinContent(179,0.001175);
   hist_B->SetBinContent(180,0.001048);
   hist_B->SetBinContent(181,0.000904);
   hist_B->SetBinContent(182,0.000843);
   hist_B->SetBinContent(183,0.000706);
   hist_B->SetBinContent(184,0.000676);
   hist_B->SetBinContent(185,0.0006);
   hist_B->SetBinContent(186,0.000514);
   hist_B->SetBinContent(187,0.000452);
   hist_B->SetBinContent(188,0.000347);
   hist_B->SetBinContent(189,0.000331);
   hist_B->SetBinContent(190,0.000273);
   hist_B->SetBinContent(191,0.000238);
   hist_B->SetBinContent(192,0.000204);
   hist_B->SetBinContent(193,0.000188);
   hist_B->SetBinContent(194,0.000162);
   hist_B->SetBinContent(195,0.000138);
   hist_B->SetBinContent(196,0.000121);
   hist_B->SetBinContent(197,0.000124);
   hist_B->SetBinContent(198,0.000104);
   hist_B->SetBinContent(199,8.3e-05);
   hist_B->SetBinContent(200,5.4e-05);
   hist_B->SetBinContent(201,0.000383);
   hist_B->SetEntries(1000000);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000cc");
   hist_B->SetLineColor(ci);
   hist_B->SetLineWidth(3);
   hist_B->SetMarkerStyle(8);
   hist_B->SetMarkerSize(0);
   hist_B->GetXaxis()->SetTitle("#lambda = log(#it{L}_{s+b} / #it{L}_{b} )");
   hist_B->GetXaxis()->CenterTitle(true);
   hist_B->GetXaxis()->SetLabelFont(132);
   hist_B->GetXaxis()->SetLabelSize(0.05);
   hist_B->GetXaxis()->SetTitleSize(0.06);
   hist_B->GetXaxis()->SetTitleOffset(1.18);
   hist_B->GetXaxis()->SetTitleFont(132);
   hist_B->GetYaxis()->SetTitle("a.u.");
   hist_B->GetYaxis()->CenterTitle(true);
   hist_B->GetYaxis()->SetLabelFont(132);
   hist_B->GetYaxis()->SetLabelSize(0.05);
   hist_B->GetYaxis()->SetTitleSize(0.06);
   hist_B->GetYaxis()->SetTitleOffset(1.3);
   hist_B->GetYaxis()->SetTitleFont(132);
   hist_B->GetZaxis()->SetLabelFont(132);
   hist_B->GetZaxis()->SetLabelSize(0.05);
   hist_B->GetZaxis()->SetTitleSize(0.06);
   hist_B->GetZaxis()->SetTitleFont(132);
   hist_B->Draw("");
   
   TH1D *hist_B_SpB = new TH1D("hist_B_SpB","hist_B_SpB",200,-17.67569,6.435579);
   hist_B_SpB->SetBinContent(80,2e-06);
   hist_B_SpB->SetBinContent(81,2e-06);
   hist_B_SpB->SetBinContent(82,2e-06);
   hist_B_SpB->SetBinContent(83,3e-06);
   hist_B_SpB->SetBinContent(84,1e-06);
   hist_B_SpB->SetBinContent(85,3e-06);
   hist_B_SpB->SetBinContent(86,5e-06);
   hist_B_SpB->SetBinContent(87,5e-06);
   hist_B_SpB->SetBinContent(88,4e-06);
   hist_B_SpB->SetBinContent(89,7e-06);
   hist_B_SpB->SetBinContent(90,7e-06);
   hist_B_SpB->SetBinContent(91,1.3e-05);
   hist_B_SpB->SetBinContent(92,1.5e-05);
   hist_B_SpB->SetBinContent(93,3.3e-05);
   hist_B_SpB->SetBinContent(94,2.6e-05);
   hist_B_SpB->SetBinContent(95,4.1e-05);
   hist_B_SpB->SetBinContent(96,4.9e-05);
   hist_B_SpB->SetBinContent(97,6.8e-05);
   hist_B_SpB->SetBinContent(98,6.1e-05);
   hist_B_SpB->SetBinContent(99,8.9e-05);
   hist_B_SpB->SetBinContent(100,0.000115);
   hist_B_SpB->SetBinContent(101,0.000138);
   hist_B_SpB->SetBinContent(102,0.000163);
   hist_B_SpB->SetBinContent(103,0.00017);
   hist_B_SpB->SetBinContent(104,0.000219);
   hist_B_SpB->SetBinContent(105,0.000279);
   hist_B_SpB->SetBinContent(106,0.000331);
   hist_B_SpB->SetBinContent(107,0.000414);
   hist_B_SpB->SetBinContent(108,0.000449);
   hist_B_SpB->SetBinContent(109,0.000544);
   hist_B_SpB->SetBinContent(110,0.000631);
   hist_B_SpB->SetBinContent(111,0.000742);
   hist_B_SpB->SetBinContent(112,0.000875);
   hist_B_SpB->SetBinContent(113,0.001044);
   hist_B_SpB->SetBinContent(114,0.001127);
   hist_B_SpB->SetBinContent(115,0.001399);
   hist_B_SpB->SetBinContent(116,0.00153);
   hist_B_SpB->SetBinContent(117,0.001707);
   hist_B_SpB->SetBinContent(118,0.002049);
   hist_B_SpB->SetBinContent(119,0.00224);
   hist_B_SpB->SetBinContent(120,0.002561);
   hist_B_SpB->SetBinContent(121,0.002757);
   hist_B_SpB->SetBinContent(122,0.00318);
   hist_B_SpB->SetBinContent(123,0.003543);
   hist_B_SpB->SetBinContent(124,0.004005);
   hist_B_SpB->SetBinContent(125,0.004329);
   hist_B_SpB->SetBinContent(126,0.004758);
   hist_B_SpB->SetBinContent(127,0.005246);
   hist_B_SpB->SetBinContent(128,0.005673);
   hist_B_SpB->SetBinContent(129,0.006217);
   hist_B_SpB->SetBinContent(130,0.006853);
   hist_B_SpB->SetBinContent(131,0.007472);
   hist_B_SpB->SetBinContent(132,0.00779);
   hist_B_SpB->SetBinContent(133,0.008659);
   hist_B_SpB->SetBinContent(134,0.009238);
   hist_B_SpB->SetBinContent(135,0.009809);
   hist_B_SpB->SetBinContent(136,0.01038);
   hist_B_SpB->SetBinContent(137,0.01123);
   hist_B_SpB->SetBinContent(138,0.011635);
   hist_B_SpB->SetBinContent(139,0.012449);
   hist_B_SpB->SetBinContent(140,0.012845);
   hist_B_SpB->SetBinContent(141,0.013428);
   hist_B_SpB->SetBinContent(142,0.014357);
   hist_B_SpB->SetBinContent(143,0.014849);
   hist_B_SpB->SetBinContent(144,0.015372);
   hist_B_SpB->SetBinContent(145,0.015897);
   hist_B_SpB->SetBinContent(146,0.016726);
   hist_B_SpB->SetBinContent(147,0.016954);
   hist_B_SpB->SetBinContent(148,0.017399);
   hist_B_SpB->SetBinContent(149,0.017859);
   hist_B_SpB->SetBinContent(150,0.018428);
   hist_B_SpB->SetBinContent(151,0.01905);
   hist_B_SpB->SetBinContent(152,0.018856);
   hist_B_SpB->SetBinContent(153,0.019415);
   hist_B_SpB->SetBinContent(154,0.019612);
   hist_B_SpB->SetBinContent(155,0.019617);
   hist_B_SpB->SetBinContent(156,0.019888);
   hist_B_SpB->SetBinContent(157,0.019866);
   hist_B_SpB->SetBinContent(158,0.019933);
   hist_B_SpB->SetBinContent(159,0.019964);
   hist_B_SpB->SetBinContent(160,0.020132);
   hist_B_SpB->SetBinContent(161,0.019718);
   hist_B_SpB->SetBinContent(162,0.019663);
   hist_B_SpB->SetBinContent(163,0.019322);
   hist_B_SpB->SetBinContent(164,0.018783);
   hist_B_SpB->SetBinContent(165,0.018722);
   hist_B_SpB->SetBinContent(166,0.018451);
   hist_B_SpB->SetBinContent(167,0.017841);
   hist_B_SpB->SetBinContent(168,0.01765);
   hist_B_SpB->SetBinContent(169,0.017068);
   hist_B_SpB->SetBinContent(170,0.016863);
   hist_B_SpB->SetBinContent(171,0.015961);
   hist_B_SpB->SetBinContent(172,0.015728);
   hist_B_SpB->SetBinContent(173,0.015235);
   hist_B_SpB->SetBinContent(174,0.014857);
   hist_B_SpB->SetBinContent(175,0.014298);
   hist_B_SpB->SetBinContent(176,0.013279);
   hist_B_SpB->SetBinContent(177,0.012928);
   hist_B_SpB->SetBinContent(178,0.012467);
   hist_B_SpB->SetBinContent(179,0.011852);
   hist_B_SpB->SetBinContent(180,0.011455);
   hist_B_SpB->SetBinContent(181,0.010897);
   hist_B_SpB->SetBinContent(182,0.010196);
   hist_B_SpB->SetBinContent(183,0.009629);
   hist_B_SpB->SetBinContent(184,0.009182);
   hist_B_SpB->SetBinContent(185,0.00852);
   hist_B_SpB->SetBinContent(186,0.008089);
   hist_B_SpB->SetBinContent(187,0.00753);
   hist_B_SpB->SetBinContent(188,0.007028);
   hist_B_SpB->SetBinContent(189,0.006536);
   hist_B_SpB->SetBinContent(190,0.006171);
   hist_B_SpB->SetBinContent(191,0.00569);
   hist_B_SpB->SetBinContent(192,0.005479);
   hist_B_SpB->SetBinContent(193,0.005055);
   hist_B_SpB->SetBinContent(194,0.004701);
   hist_B_SpB->SetBinContent(195,0.004236);
   hist_B_SpB->SetBinContent(196,0.003977);
   hist_B_SpB->SetBinContent(197,0.003742);
   hist_B_SpB->SetBinContent(198,0.003402);
   hist_B_SpB->SetBinContent(199,0.00314);
   hist_B_SpB->SetBinContent(200,0.002879);
   hist_B_SpB->SetBinContent(201,0.026947);
   hist_B_SpB->SetEntries(1000000);

   ci = TColor::GetColor("#cc6600");
   hist_B_SpB->SetLineColor(ci);
   hist_B_SpB->SetLineWidth(3);
   hist_B_SpB->SetMarkerStyle(8);
   hist_B_SpB->SetMarkerSize(0);
   hist_B_SpB->GetXaxis()->SetLabelFont(132);
   hist_B_SpB->GetXaxis()->SetLabelSize(0.05);
   hist_B_SpB->GetXaxis()->SetTitleSize(0.06);
   hist_B_SpB->GetXaxis()->SetTitleFont(132);
   hist_B_SpB->GetYaxis()->SetLabelFont(132);
   hist_B_SpB->GetYaxis()->SetLabelSize(0.05);
   hist_B_SpB->GetYaxis()->SetTitleSize(0.06);
   hist_B_SpB->GetYaxis()->SetTitleFont(132);
   hist_B_SpB->GetZaxis()->SetLabelFont(132);
   hist_B_SpB->GetZaxis()->SetLabelSize(0.05);
   hist_B_SpB->GetZaxis()->SetTitleSize(0.06);
   hist_B_SpB->GetZaxis()->SetTitleFont(132);
   hist_B_SpB->Draw("SAME");
   
   TH1D *hist_B_CLb = new TH1D("hist_B_CLb","hist_B_CLb",200,-17.67569,6.435579);
   hist_B_CLb->SetBinContent(135,0.022437);
   hist_B_CLb->SetBinContent(136,0.022304);
   hist_B_CLb->SetBinContent(137,0.022273);
   hist_B_CLb->SetBinContent(138,0.021786);
   hist_B_CLb->SetBinContent(139,0.021204);
   hist_B_CLb->SetBinContent(140,0.020607);
   hist_B_CLb->SetBinContent(141,0.020401);
   hist_B_CLb->SetBinContent(142,0.01984);
   hist_B_CLb->SetBinContent(143,0.019012);
   hist_B_CLb->SetBinContent(144,0.018703);
   hist_B_CLb->SetBinContent(145,0.017882);
   hist_B_CLb->SetBinContent(146,0.017226);
   hist_B_CLb->SetBinContent(147,0.016427);
   hist_B_CLb->SetBinContent(148,0.015793);
   hist_B_CLb->SetBinContent(149,0.014923);
   hist_B_CLb->SetBinContent(150,0.014217);
   hist_B_CLb->SetBinContent(151,0.013431);
   hist_B_CLb->SetBinContent(152,0.01275);
   hist_B_CLb->SetBinContent(153,0.01201);
   hist_B_CLb->SetBinContent(154,0.011446);
   hist_B_CLb->SetBinContent(155,0.010753);
   hist_B_CLb->SetBinContent(156,0.009939);
   hist_B_CLb->SetBinContent(157,0.009227);
   hist_B_CLb->SetBinContent(158,0.008686);
   hist_B_CLb->SetBinContent(159,0.008303);
   hist_B_CLb->SetBinContent(160,0.007654);
   hist_B_CLb->SetBinContent(161,0.007026);
   hist_B_CLb->SetBinContent(162,0.006502);
   hist_B_CLb->SetBinContent(163,0.00588);
   hist_B_CLb->SetBinContent(164,0.005463);
   hist_B_CLb->SetBinContent(165,0.004917);
   hist_B_CLb->SetBinContent(166,0.004661);
   hist_B_CLb->SetBinContent(167,0.004216);
   hist_B_CLb->SetBinContent(168,0.003899);
   hist_B_CLb->SetBinContent(169,0.003364);
   hist_B_CLb->SetBinContent(170,0.00306);
   hist_B_CLb->SetBinContent(171,0.002887);
   hist_B_CLb->SetBinContent(172,0.002485);
   hist_B_CLb->SetBinContent(173,0.002297);
   hist_B_CLb->SetBinContent(174,0.002112);
   hist_B_CLb->SetBinContent(175,0.001836);
   hist_B_CLb->SetBinContent(176,0.001622);
   hist_B_CLb->SetBinContent(177,0.001477);
   hist_B_CLb->SetBinContent(178,0.001285);
   hist_B_CLb->SetBinContent(179,0.001175);
   hist_B_CLb->SetBinContent(180,0.001048);
   hist_B_CLb->SetBinContent(181,0.000904);
   hist_B_CLb->SetBinContent(182,0.000843);
   hist_B_CLb->SetBinContent(183,0.000706);
   hist_B_CLb->SetBinContent(184,0.000676);
   hist_B_CLb->SetBinContent(185,0.0006);
   hist_B_CLb->SetBinContent(186,0.000514);
   hist_B_CLb->SetBinContent(187,0.000452);
   hist_B_CLb->SetBinContent(188,0.000347);
   hist_B_CLb->SetBinContent(189,0.000331);
   hist_B_CLb->SetBinContent(190,0.000273);
   hist_B_CLb->SetBinContent(191,0.000238);
   hist_B_CLb->SetBinContent(192,0.000204);
   hist_B_CLb->SetBinContent(193,0.000188);
   hist_B_CLb->SetBinContent(194,0.000162);
   hist_B_CLb->SetBinContent(195,0.000138);
   hist_B_CLb->SetBinContent(196,0.000121);
   hist_B_CLb->SetBinContent(197,0.000124);
   hist_B_CLb->SetBinContent(198,0.000104);
   hist_B_CLb->SetBinContent(199,8.3e-05);
   hist_B_CLb->SetBinContent(200,5.4e-05);
   hist_B_CLb->SetBinContent(201,0.000383);
   hist_B_CLb->SetEntries(483891);

   ci = TColor::GetColor("#3333cc");
   hist_B_CLb->SetFillColor(ci);
   hist_B_CLb->SetFillStyle(3001);

   ci = TColor::GetColor("#0000cc");
   hist_B_CLb->SetLineColor(ci);
   hist_B_CLb->SetLineWidth(3);
   hist_B_CLb->SetMarkerStyle(8);
   hist_B_CLb->SetMarkerSize(0);
   hist_B_CLb->GetXaxis()->SetLabelFont(132);
   hist_B_CLb->GetXaxis()->SetLabelSize(0.05);
   hist_B_CLb->GetXaxis()->SetTitleSize(0.06);
   hist_B_CLb->GetXaxis()->SetTitleFont(132);
   hist_B_CLb->GetYaxis()->SetLabelFont(132);
   hist_B_CLb->GetYaxis()->SetLabelSize(0.05);
   hist_B_CLb->GetYaxis()->SetTitleSize(0.06);
   hist_B_CLb->GetYaxis()->SetTitleFont(132);
   hist_B_CLb->GetZaxis()->SetLabelFont(132);
   hist_B_CLb->GetZaxis()->SetLabelSize(0.05);
   hist_B_CLb->GetZaxis()->SetTitleSize(0.06);
   hist_B_CLb->GetZaxis()->SetTitleFont(132);
   hist_B_CLb->Draw("SAME");
   
   TH1D *hist_B_CLspb = new TH1D("hist_B_CLspb","hist_B_CLspb",200,-17.67569,6.435579);
   hist_B_CLspb->SetBinContent(80,2e-06);
   hist_B_CLspb->SetBinContent(81,2e-06);
   hist_B_CLspb->SetBinContent(82,2e-06);
   hist_B_CLspb->SetBinContent(83,3e-06);
   hist_B_CLspb->SetBinContent(84,1e-06);
   hist_B_CLspb->SetBinContent(85,3e-06);
   hist_B_CLspb->SetBinContent(86,5e-06);
   hist_B_CLspb->SetBinContent(87,5e-06);
   hist_B_CLspb->SetBinContent(88,4e-06);
   hist_B_CLspb->SetBinContent(89,7e-06);
   hist_B_CLspb->SetBinContent(90,7e-06);
   hist_B_CLspb->SetBinContent(91,1.3e-05);
   hist_B_CLspb->SetBinContent(92,1.5e-05);
   hist_B_CLspb->SetBinContent(93,3.3e-05);
   hist_B_CLspb->SetBinContent(94,2.6e-05);
   hist_B_CLspb->SetBinContent(95,4.1e-05);
   hist_B_CLspb->SetBinContent(96,4.9e-05);
   hist_B_CLspb->SetBinContent(97,6.8e-05);
   hist_B_CLspb->SetBinContent(98,6.1e-05);
   hist_B_CLspb->SetBinContent(99,8.9e-05);
   hist_B_CLspb->SetBinContent(100,0.000115);
   hist_B_CLspb->SetBinContent(101,0.000138);
   hist_B_CLspb->SetBinContent(102,0.000163);
   hist_B_CLspb->SetBinContent(103,0.00017);
   hist_B_CLspb->SetBinContent(104,0.000219);
   hist_B_CLspb->SetBinContent(105,0.000279);
   hist_B_CLspb->SetBinContent(106,0.000331);
   hist_B_CLspb->SetBinContent(107,0.000414);
   hist_B_CLspb->SetBinContent(108,0.000449);
   hist_B_CLspb->SetBinContent(109,0.000544);
   hist_B_CLspb->SetBinContent(110,0.000631);
   hist_B_CLspb->SetBinContent(111,0.000742);
   hist_B_CLspb->SetBinContent(112,0.000875);
   hist_B_CLspb->SetBinContent(113,0.001044);
   hist_B_CLspb->SetBinContent(114,0.001127);
   hist_B_CLspb->SetBinContent(115,0.001399);
   hist_B_CLspb->SetBinContent(116,0.00153);
   hist_B_CLspb->SetBinContent(117,0.001707);
   hist_B_CLspb->SetBinContent(118,0.002049);
   hist_B_CLspb->SetBinContent(119,0.00224);
   hist_B_CLspb->SetBinContent(120,0.002561);
   hist_B_CLspb->SetBinContent(121,0.002757);
   hist_B_CLspb->SetBinContent(122,0.00318);
   hist_B_CLspb->SetBinContent(123,0.003543);
   hist_B_CLspb->SetBinContent(124,0.004005);
   hist_B_CLspb->SetBinContent(125,0.004329);
   hist_B_CLspb->SetBinContent(126,0.004758);
   hist_B_CLspb->SetBinContent(127,0.005246);
   hist_B_CLspb->SetBinContent(128,0.005673);
   hist_B_CLspb->SetBinContent(129,0.006217);
   hist_B_CLspb->SetBinContent(130,0.006853);
   hist_B_CLspb->SetBinContent(131,0.007472);
   hist_B_CLspb->SetBinContent(132,0.00779);
   hist_B_CLspb->SetBinContent(133,0.008659);
   hist_B_CLspb->SetBinContent(134,0.009238);
   hist_B_CLspb->SetEntries(98883);

   ci = TColor::GetColor("#ff9900");
   hist_B_CLspb->SetFillColor(ci);
   hist_B_CLspb->SetFillStyle(3001);

   ci = TColor::GetColor("#cc6600");
   hist_B_CLspb->SetLineColor(ci);
   hist_B_CLspb->SetLineWidth(3);
   hist_B_CLspb->SetMarkerStyle(8);
   hist_B_CLspb->SetMarkerSize(0);
   hist_B_CLspb->GetXaxis()->SetLabelFont(132);
   hist_B_CLspb->GetXaxis()->SetLabelSize(0.05);
   hist_B_CLspb->GetXaxis()->SetTitleSize(0.06);
   hist_B_CLspb->GetXaxis()->SetTitleFont(132);
   hist_B_CLspb->GetYaxis()->SetLabelFont(132);
   hist_B_CLspb->GetYaxis()->SetLabelSize(0.05);
   hist_B_CLspb->GetYaxis()->SetTitleSize(0.06);
   hist_B_CLspb->GetYaxis()->SetTitleFont(132);
   hist_B_CLspb->GetZaxis()->SetLabelFont(132);
   hist_B_CLspb->GetZaxis()->SetLabelSize(0.05);
   hist_B_CLspb->GetZaxis()->SetTitleSize(0.06);
   hist_B_CLspb->GetZaxis()->SetTitleFont(132);
   hist_B_CLspb->Draw("SAME");
   
   TH1D *hist_data = new TH1D("hist_data","hist_data",200,-17.67569,6.435579);
   hist_data->SetBinContent(134,0.022471);
   hist_data->SetEntries(1);
   hist_data->SetFillColor(1);
   hist_data->SetLineWidth(3);
   hist_data->SetMarkerStyle(8);
   hist_data->SetMarkerSize(0);
   hist_data->GetXaxis()->SetLabelFont(132);
   hist_data->GetXaxis()->SetLabelSize(0.05);
   hist_data->GetXaxis()->SetTitleSize(0.06);
   hist_data->GetXaxis()->SetTitleFont(132);
   hist_data->GetYaxis()->SetLabelFont(132);
   hist_data->GetYaxis()->SetLabelSize(0.05);
   hist_data->GetYaxis()->SetTitleSize(0.06);
   hist_data->GetYaxis()->SetTitleFont(132);
   hist_data->GetZaxis()->SetLabelFont(132);
   hist_data->GetZaxis()->SetLabelSize(0.05);
   hist_data->GetZaxis()->SetTitleSize(0.06);
   hist_data->GetZaxis()->SetTitleFont(132);
   hist_data->Draw("SAME");
   
   TLegend *leg = new TLegend(0.191275,0.161017,0.493289,0.358051,NULL,"brNDC");
   leg->SetTextFont(132);
   leg->SetTextSize(0.045);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hist_B","P(#lambda | b only)","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry=leg->AddEntry("hist_B_SpB","P(#lambda | s+b)","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   leg->Draw();
   
   leg = new TLegend(0.191275,0.355932,0.493289,0.65678,NULL,"brNDC");
   leg->SetTextFont(132);
   leg->SetTextSize(0.045);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("hist_leg","#lambda observed","lpf");
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry=leg->AddEntry("hist_B_CLb","1-CL_{b}","lpf");

   ci = TColor::GetColor("#3333cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3001);

   ci = TColor::GetColor("#0000cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry=leg->AddEntry("hist_B_CLspb","CL_{s+b}","lpf");

   ci = TColor::GetColor("#ff9900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(3001);

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   leg->Draw();
   TLatex *   tex = new TLatex(0.191275,0.851695,"MadGraph+PGS");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.199664,0.800847,"#tilde{#it{e}} #tilde{#it{e}} #rightarrow #it{e}#tilde{#chi}^{0} #it{e}#tilde{#chi}^{0}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.196309,0.699153,"#splitline{m_{#tilde{#it{e}}} = 250 GeV}{m_{#tilde{#chi}^{0}} = 150 GeV}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.045);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.189597,0.938559,"#sqrt{s} = 8 TeV #int #it{L dt} = 20 fb^{-1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.684564,0.949153,"M_{#Delta}^{R} + CMS selection");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7385057,0.8474576,"CL_{s+b}^{exp} = 0.09");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

